The Witten Diagram Bootstrap for Holographic Defects

We study the AdS/CFT correspondence with a brane extending in AdS, a setup which is dual to CFT in the presence of a defect. We focus on the correlation function of two local operators and the defect, which is the simplest observable with non-trivial dependence on kinematical invariants. We propose a method to bootstrap this observable which relies on supersymmetry, but does not require detailed knowledge of the supergravity and brane effective actions. After developing the method in full generality, we turn to the case of two chiral-primary operators and a half-BPS Wilson loop in $\mathcal N=4$ SYM. Working in the leading supergravity approximation, we determine the correlator in closed form for chiral-primary operators of arbitrary length. The result has elegant expressions in position and Mellin space, and it agrees with localization and an explicit calculation up to contact terms. More generally, we expect our method to be suitable in other holographic setups in the presence of supersymmetric defects.

==> anc/WittenDiagramBootstrap.wl <==
(* ::Package:: *)

(* ::Subsubsection:: *)
(*Main function*)


EDecomp[\[CapitalDelta]1_, \[CapitalDelta]2_, \[CapitalDelta]_, 2, d_, p_] := 
	Expand @ With[{\[Delta] = \[CapitalDelta], codim = d-p}, 
	-((codim (d^2 \[Delta]^2-2 d \[Delta]^3+\[Delta]^4-4 d \[CapitalDelta]1+4 d^2 \[CapitalDelta]1-3 d \[Delta] \[CapitalDelta]1+3 \[Delta]^2 \[CapitalDelta]1+2 \[CapitalDelta]1^2-5 d \[CapitalDelta]1^2+3 d^2 \[CapitalDelta]1^2-d \[Delta] \[CapitalDelta]1^2+\[Delta]^2 \[CapitalDelta]1^2+\[CapitalDelta]1^3-d \[CapitalDelta]1^3-d \[Delta] \[CapitalDelta]2+\[Delta]^2 \[CapitalDelta]2+2 \[CapitalDelta]1 \[CapitalDelta]2-4 d \[CapitalDelta]1 \[CapitalDelta]2+2 d^2 \[CapitalDelta]1 \[CapitalDelta]2-2 d \[Delta] \[CapitalDelta]1 \[CapitalDelta]2+2 \[Delta]^2 \[CapitalDelta]1 \[CapitalDelta]2+3 \[CapitalDelta]1^2 \[CapitalDelta]2-3 d \[CapitalDelta]1^2 \[CapitalDelta]2+d \[CapitalDelta]2^2-d^2 \[CapitalDelta]2^2+d \[Delta] \[CapitalDelta]2^2-\[Delta]^2 \[CapitalDelta]2^2+\[CapitalDelta]1 \[CapitalDelta]2^2-d \[CapitalDelta]1 \[CapitalDelta]2^2-\[CapitalDelta]2^3+d \[CapitalDelta]2^3) CC[\[CapitalDelta]1,\[CapitalDelta]2])/(2 d (-1+d-\[Delta]) (d-\[Delta]) (-1+\[Delta]) \[Delta]))+(2 (-1+d) \[CapitalDelta]2 (1+\[CapitalDelta]2) (d \[Delta]-\[Delta]^2-2 \[CapitalDelta]1+3 d \[CapitalDelta]1-\[CapitalDelta]1^2-d \[CapitalDelta]2-2 \[CapitalDelta]1 \[CapitalDelta]2+\[CapitalDelta]2^2) CC[\[CapitalDelta]1,2+\[CapitalDelta]2])/(d (-1+d-\[Delta]) (d-\[Delta]) (-1+\[Delta]) \[Delta])-(2 \[CapitalDelta]1 \[CapitalDelta]2 (4 d \[Eta]-4 d^2 \[Eta]+2 d \[Delta] \[Eta]+2 d^2 \[Delta] \[Eta]-2 \[Delta]^2 \[Eta]-2 d \[Delta]^2 \[Eta]-4 \[CapitalDelta]1 \[Eta]+10 d \[CapitalDelta]1 \[Eta]-6 d^2 \[CapitalDelta]1 \[Eta]-2 \[CapitalDelta]1^2 \[Eta]+2 d \[CapitalDelta]1^2 \[Eta]-2 d \[CapitalDelta]2 \[Eta]+2 d^2 \[CapitalDelta]2 \[Eta]-4 \[CapitalDelta]1 \[CapitalDelta]2 \[Eta]+4 d \[CapitalDelta]1 \[CapitalDelta]2 \[Eta]+2 \[CapitalDelta]2^2 \[Eta]-2 d \[CapitalDelta]2^2 \[Eta]-2 codim \[Xi]+2 codim d \[Xi]+codim d \[Delta] \[Xi]-codim \[Delta]^2 \[Xi]-codim \[CapitalDelta]1 \[Xi]+codim d \[CapitalDelta]1 \[Xi]-codim \[CapitalDelta]2 \[Xi]+codim d \[CapitalDelta]2 \[Xi]) CC[1+\[CapitalDelta]1,1+\[CapitalDelta]2])/(d (-1+d-\[Delta]) (d-\[Delta]) (-1+\[Delta]) \[Delta])+(8 (-1+d) \[CapitalDelta]1 \[CapitalDelta]2 (1+\[CapitalDelta]2) (2+\[CapitalDelta]2) \[Xi] CC[1+\[CapitalDelta]1,3+\[CapitalDelta]2])/(d (-1+d-\[Delta]) (d-\[Delta]) (-1+\[Delta]) \[Delta])+(2 \[CapitalDelta]1 (1+\[CapitalDelta]1) (-4 d+4 d^2-d \[Delta]-3 d^2 \[Delta]+\[Delta]^2+3 d \[Delta]^2+2 \[CapitalDelta]1-5 d \[CapitalDelta]1+3 d^2 \[CapitalDelta]1+\[CapitalDelta]1^2-d \[CapitalDelta]1^2+d \[CapitalDelta]2-d^2 \[CapitalDelta]2+2 \[CapitalDelta]1 \[CapitalDelta]2-2 d \[CapitalDelta]1 \[CapitalDelta]2-\[CapitalDelta]2^2+d \[CapitalDelta]2^2) CC[2+\[CapitalDelta]1,\[CapitalDelta]2])/(d (-1+\[Delta]) \[Delta] (-d+\[Delta]) (1-d+\[Delta]))+(16 (-1+d) \[CapitalDelta]1 (1+\[CapitalDelta]1) \[CapitalDelta]2 (1+\[CapitalDelta]2) \[Eta] \[Xi] CC[2+\[CapitalDelta]1,2+\[CapitalDelta]2])/(d (-1+d-\[Delta]) (d-\[Delta]) (-1+\[Delta]) \[Delta])+(8 (-1+d) \[CapitalDelta]1 (1+\[CapitalDelta]1) (2+\[CapitalDelta]1) \[CapitalDelta]2 \[Xi] CC[3+\[CapitalDelta]1,1+\[CapitalDelta]2])/(d (-1+d-\[Delta]) (d-\[Delta]) (-1+\[Delta]) \[Delta])
	+Sum[
		-((Pochhammer[1/2 (\[Delta]-\[CapitalDelta]1-\[CapitalDelta]2),n-1] Pochhammer[1/2 (d-\[Delta]-\[CapitalDelta]1-\[CapitalDelta]2),n-1])/(2 Pochhammer[1-\[CapitalDelta]1,n-2] Pochhammer[1-\[CapitalDelta]2,n]))
		((codim (-2+d+2 n-\[Delta]-\[CapitalDelta]1-\[CapitalDelta]2) (-2+2 n+\[Delta]-\[CapitalDelta]1-\[CapitalDelta]2) (-2 d+2 d^2-2 n+2 d n-d \[Delta]+\[Delta]^2+\[CapitalDelta]1-d \[CapitalDelta]1+\[CapitalDelta]2-d \[CapitalDelta]2) \[Xi]^-n CC[-n+\[CapitalDelta]1,-n+\[CapitalDelta]2])/(2 d (-1+d-\[Delta]) (d-\[Delta]) (-1+\[Delta]) \[Delta])+(2 (-1+n-\[CapitalDelta]2) (n-\[CapitalDelta]2) (-4+10 d-8 d^2+2 d^3+8 n-14 d n+6 d^2 n-4 n^2+4 d n^2-d \[Delta]-d^2 \[Delta]+\[Delta]^2+d \[Delta]^2-4 \[CapitalDelta]1+7 d \[CapitalDelta]1-3 d^2 \[CapitalDelta]1+4 n \[CapitalDelta]1-4 d n \[CapitalDelta]1-\[CapitalDelta]1^2+d \[CapitalDelta]1^2-4 \[CapitalDelta]2+7 d \[CapitalDelta]2-3 d^2 \[CapitalDelta]2+4 n \[CapitalDelta]2-4 d n \[CapitalDelta]2-2 \[CapitalDelta]1 \[CapitalDelta]2+2 d \[CapitalDelta]1 \[CapitalDelta]2-\[CapitalDelta]2^2+d \[CapitalDelta]2^2) \[Xi]^-n CC[-n+\[CapitalDelta]1,2-n+\[CapitalDelta]2])/(d (-1+d-\[Delta]) (d-\[Delta]) (-1+\[Delta]) \[Delta])-(2 (n-\[CapitalDelta]2) \[Xi]^-n (8 d \[Eta]-12 d^2 \[Eta]+4 d^3 \[Eta]+8 n \[Eta]-28 d n \[Eta]+24 d^2 n \[Eta]-4 d^3 n \[Eta]-16 n^2 \[Eta]+28 d n^2 \[Eta]-12 d^2 n^2 \[Eta]+8 n^3 \[Eta]-8 d n^3 \[Eta]+8 d^2 \[Delta] \[Eta]-4 d^3 \[Delta] \[Eta]+2 d n \[Delta] \[Eta]-6 d^2 n \[Delta] \[Eta]-8 d \[Delta]^2 \[Eta]+4 d^2 \[Delta]^2 \[Eta]-2 n \[Delta]^2 \[Eta]+6 d n \[Delta]^2 \[Eta]-8 \[CapitalDelta]1 \[Eta]+24 d \[CapitalDelta]1 \[Eta]-20 d^2 \[CapitalDelta]1 \[Eta]+4 d^3 \[CapitalDelta]1 \[Eta]+24 n \[CapitalDelta]1 \[Eta]-42 d n \[CapitalDelta]1 \[Eta]+18 d^2 n \[CapitalDelta]1 \[Eta]-16 n^2 \[CapitalDelta]1 \[Eta]+16 d n^2 \[CapitalDelta]1 \[Eta]-2 d \[Delta] \[CapitalDelta]1 \[Eta]+2 d^2 \[Delta] \[CapitalDelta]1 \[Eta]+2 \[Delta]^2 \[CapitalDelta]1 \[Eta]-2 d \[Delta]^2 \[CapitalDelta]1 \[Eta]-8 \[CapitalDelta]1^2 \[Eta]+14 d \[CapitalDelta]1^2 \[Eta]-6 d^2 \[CapitalDelta]1^2 \[Eta]+10 n \[CapitalDelta]1^2 \[Eta]-10 d n \[CapitalDelta]1^2 \[Eta]-2 \[CapitalDelta]1^3 \[Eta]+2 d \[CapitalDelta]1^3 \[Eta]+4 d \[CapitalDelta]2 \[Eta]-4 d^2 \[CapitalDelta]2 \[Eta]+8 n \[CapitalDelta]2 \[Eta]-14 d n \[CapitalDelta]2 \[Eta]+6 d^2 n \[CapitalDelta]2 \[Eta]-8 n^2 \[CapitalDelta]2 \[Eta]+8 d n^2 \[CapitalDelta]2 \[Eta]+4 d^2 \[Delta] \[CapitalDelta]2 \[Eta]-4 d \[Delta]^2 \[CapitalDelta]2 \[Eta]-8 \[CapitalDelta]1 \[CapitalDelta]2 \[Eta]+14 d \[CapitalDelta]1 \[CapitalDelta]2 \[Eta]-6 d^2 \[CapitalDelta]1 \[CapitalDelta]2 \[Eta]+12 n \[CapitalDelta]1 \[CapitalDelta]2 \[Eta]-12 d n \[CapitalDelta]1 \[CapitalDelta]2 \[Eta]-4 \[CapitalDelta]1^2 \[CapitalDelta]2 \[Eta]+4 d \[CapitalDelta]1^2 \[CapitalDelta]2 \[Eta]+2 n \[CapitalDelta]2^2 \[Eta]-2 d n \[CapitalDelta]2^2 \[Eta]-2 \[CapitalDelta]1 \[CapitalDelta]2^2 \[Eta]+2 d \[CapitalDelta]1 \[CapitalDelta]2^2 \[Eta]-8 codim \[Xi]+14 codim d \[Xi]-6 codim d^2 \[Xi]+14 codim n \[Xi]-18 codim d n \[Xi]+4 codim d^2 n \[Xi]-6 codim n^2 \[Xi]+6 codim d n^2 \[Xi]+4 codim d \[Delta] \[Xi]-3 codim d n \[Delta] \[Xi]-4 codim \[Delta]^2 \[Xi]+3 codim n \[Delta]^2 \[Xi]-6 codim \[CapitalDelta]1 \[Xi]+8 codim d \[CapitalDelta]1 \[Xi]-2 codim d^2 \[CapitalDelta]1 \[Xi]+5 codim n \[CapitalDelta]1 \[Xi]-5 codim d n \[CapitalDelta]1 \[Xi]+codim d \[Delta] \[CapitalDelta]1 \[Xi]-codim \[Delta]^2 \[CapitalDelta]1 \[Xi]-codim \[CapitalDelta]1^2 \[Xi]+codim d \[CapitalDelta]1^2 \[Xi]-8 codim \[CapitalDelta]2 \[Xi]+10 codim d \[CapitalDelta]2 \[Xi]-2 codim d^2 \[CapitalDelta]2 \[Xi]+7 codim n \[CapitalDelta]2 \[Xi]-7 codim d n \[CapitalDelta]2 \[Xi]+2 codim d \[Delta] \[CapitalDelta]2 \[Xi]-2 codim \[Delta]^2 \[CapitalDelta]2 \[Xi]-3 codim \[CapitalDelta]1 \[CapitalDelta]2 \[Xi]+3 codim d \[CapitalDelta]1 \[CapitalDelta]2 \[Xi]-2 codim \[CapitalDelta]2^2 \[Xi]+2 codim d \[CapitalDelta]2^2 \[Xi]) CC[1-n+\[CapitalDelta]1,1-n+\[CapitalDelta]2])/(d (-1+d-\[Delta]) (d-\[Delta]) (-1+\[Delta]) \[Delta])-(8 (-1+d) (-4+2 d+3 n-\[CapitalDelta]1-2 \[CapitalDelta]2) (-2+n-\[CapitalDelta]2) (-1+n-\[CapitalDelta]2) (n-\[CapitalDelta]2) \[Xi]^(1-n) CC[1-n+\[CapitalDelta]1,3-n+\[CapitalDelta]2])/(d (-1+d-\[Delta]) (d-\[Delta]) (-1+\[Delta]) \[Delta])+(2 (8 d-12 d^2+4 d^3+4 n-26 d n+28 d^2 n-6 d^3 n-12 n^2+32 d n^2-22 d^2 n^2+2 d^3 n^2+12 n^3-18 d n^3+6 d^2 n^3-4 n^4+4 d n^4+10 d^2 \[Delta]-6 d^3 \[Delta]+d n \[Delta]-15 d^2 n \[Delta]+4 d^3 n \[Delta]-d n^2 \[Delta]+7 d^2 n^2 \[Delta]-10 d \[Delta]^2+6 d^2 \[Delta]^2+2 d^3 \[Delta]^2-n \[Delta]^2+15 d n \[Delta]^2-4 d^2 n \[Delta]^2+n^2 \[Delta]^2-7 d n^2 \[Delta]^2-4 d^2 \[Delta]^3+2 d \[Delta]^4-4 \[CapitalDelta]1+22 d \[CapitalDelta]1-24 d^2 \[CapitalDelta]1+6 d^3 \[CapitalDelta]1+20 n \[CapitalDelta]1-53 d n \[CapitalDelta]1+37 d^2 n \[CapitalDelta]1-4 d^3 n \[CapitalDelta]1-28 n^2 \[CapitalDelta]1+43 d n^2 \[CapitalDelta]1-15 d^2 n^2 \[CapitalDelta]1+12 n^3 \[CapitalDelta]1-12 d n^3 \[CapitalDelta]1-d \[Delta] \[CapitalDelta]1+11 d^2 \[Delta] \[CapitalDelta]1-4 d^3 \[Delta] \[CapitalDelta]1+2 d n \[Delta] \[CapitalDelta]1-10 d^2 n \[Delta] \[CapitalDelta]1+\[Delta]^2 \[CapitalDelta]1-11 d \[Delta]^2 \[CapitalDelta]1+4 d^2 \[Delta]^2 \[CapitalDelta]1-2 n \[Delta]^2 \[CapitalDelta]1+10 d n \[Delta]^2 \[CapitalDelta]1-8 \[CapitalDelta]1^2+21 d \[CapitalDelta]1^2-15 d^2 \[CapitalDelta]1^2+2 d^3 \[CapitalDelta]1^2+21 n \[CapitalDelta]1^2-33 d n \[CapitalDelta]1^2+12 d^2 n \[CapitalDelta]1^2-13 n^2 \[CapitalDelta]1^2+13 d n^2 \[CapitalDelta]1^2-d \[Delta] \[CapitalDelta]1^2+3 d^2 \[Delta] \[CapitalDelta]1^2+\[Delta]^2 \[CapitalDelta]1^2-3 d \[Delta]^2 \[CapitalDelta]1^2-5 \[CapitalDelta]1^3+8 d \[CapitalDelta]1^3-3 d^2 \[CapitalDelta]1^3+6 n \[CapitalDelta]1^3-6 d n \[CapitalDelta]1^3-\[CapitalDelta]1^4+d \[CapitalDelta]1^4+4 d \[CapitalDelta]2-4 d^2 \[CapitalDelta]2+4 n \[CapitalDelta]2-11 d n \[CapitalDelta]2+7 d^2 n \[CapitalDelta]2-8 n^2 \[CapitalDelta]2+11 d n^2 \[CapitalDelta]2-3 d^2 n^2 \[CapitalDelta]2+4 n^3 \[CapitalDelta]2-4 d n^3 \[CapitalDelta]2+4 d^2 \[Delta] \[CapitalDelta]2-4 d^2 n \[Delta] \[CapitalDelta]2-4 d \[Delta]^2 \[CapitalDelta]2+4 d n \[Delta]^2 \[CapitalDelta]2-4 \[CapitalDelta]1 \[CapitalDelta]2+11 d \[CapitalDelta]1 \[CapitalDelta]2-7 d^2 \[CapitalDelta]1 \[CapitalDelta]2+14 n \[CapitalDelta]1 \[CapitalDelta]2-20 d n \[CapitalDelta]1 \[CapitalDelta]2+6 d^2 n \[CapitalDelta]1 \[CapitalDelta]2-10 n^2 \[CapitalDelta]1 \[CapitalDelta]2+10 d n^2 \[CapitalDelta]1 \[CapitalDelta]2+4 d^2 \[Delta] \[CapitalDelta]1 \[CapitalDelta]2-4 d \[Delta]^2 \[CapitalDelta]1 \[CapitalDelta]2-6 \[CapitalDelta]1^2 \[CapitalDelta]2+9 d \[CapitalDelta]1^2 \[CapitalDelta]2-3 d^2 \[CapitalDelta]1^2 \[CapitalDelta]2+8 n \[CapitalDelta]1^2 \[CapitalDelta]2-8 d n \[CapitalDelta]1^2 \[CapitalDelta]2-2 \[CapitalDelta]1^3 \[CapitalDelta]2+2 d \[CapitalDelta]1^3 \[CapitalDelta]2+n \[CapitalDelta]2^2-d n \[CapitalDelta]2^2-n^2 \[CapitalDelta]2^2+d n^2 \[CapitalDelta]2^2-\[CapitalDelta]1 \[CapitalDelta]2^2+d \[CapitalDelta]1 \[CapitalDelta]2^2+2 n \[CapitalDelta]1 \[CapitalDelta]2^2-2 d n \[CapitalDelta]1 \[CapitalDelta]2^2-\[CapitalDelta]1^2 \[CapitalDelta]2^2+d \[CapitalDelta]1^2 \[CapitalDelta]2^2) \[Xi]^-n CC[2-n+\[CapitalDelta]1,-n+\[CapitalDelta]2])/(d (-1+d-\[Delta]) (d-\[Delta]) (-1+\[Delta]) \[Delta])-(4 (-1+n-\[CapitalDelta]2) (n-\[CapitalDelta]2) \[Xi]^(1-n) (-16 \[Eta]+28 d \[Eta]-12 d^2 \[Eta]+28 n \[Eta]-36 d n \[Eta]+8 d^2 n \[Eta]-12 n^2 \[Eta]+12 d n^2 \[Eta]+4 d^2 \[Delta] \[Eta]-4 d \[Delta]^2 \[Eta]-20 \[CapitalDelta]1 \[Eta]+28 d \[CapitalDelta]1 \[Eta]-8 d^2 \[CapitalDelta]1 \[Eta]+16 n \[CapitalDelta]1 \[Eta]-16 d n \[CapitalDelta]1 \[Eta]-4 \[CapitalDelta]1^2 \[Eta]+4 d \[CapitalDelta]1^2 \[Eta]-8 \[CapitalDelta]2 \[Eta]+8 d \[CapitalDelta]2 \[Eta]+8 n \[CapitalDelta]2 \[Eta]-8 d n \[CapitalDelta]2 \[Eta]-8 \[CapitalDelta]1 \[CapitalDelta]2 \[Eta]+8 d \[CapitalDelta]1 \[CapitalDelta]2 \[Eta]-4 codim \[Xi]+4 codim d \[Xi]+2 codim n \[Xi]-2 codim d n \[Xi]+codim d \[Delta] \[Xi]-codim \[Delta]^2 \[Xi]-codim \[CapitalDelta]1 \[Xi]+codim d \[CapitalDelta]1 \[Xi]-codim \[CapitalDelta]2 \[Xi]+codim d \[CapitalDelta]2 \[Xi]) CC[2-n+\[CapitalDelta]1,2-n+\[CapitalDelta]2])/(d (-1+d-\[Delta]) (d-\[Delta]) (-1+\[Delta]) \[Delta])+(16 (-1+d) (-3+n-\[CapitalDelta]2) (-2+n-\[CapitalDelta]2) (-1+n-\[CapitalDelta]2) (n-\[CapitalDelta]2) \[Xi]^(2-n) CC[2-n+\[CapitalDelta]1,4-n+\[CapitalDelta]2])/(d (-1+d-\[Delta]) (d-\[Delta]) (-1+\[Delta]) \[Delta])+(8 (-2+n-\[CapitalDelta]1) (n-\[CapitalDelta]2) (4-8 d+4 d^2-7 n+9 d n-2 d^2 n+3 n^2-3 d n^2-2 d^2 \[Delta]+2 d \[Delta]^2+5 \[CapitalDelta]1-7 d \[CapitalDelta]1+2 d^2 \[CapitalDelta]1-4 n \[CapitalDelta]1+4 d n \[CapitalDelta]1+\[CapitalDelta]1^2-d \[CapitalDelta]1^2+2 \[CapitalDelta]2-2 d \[CapitalDelta]2-2 n \[CapitalDelta]2+2 d n \[CapitalDelta]2+2 \[CapitalDelta]1 \[CapitalDelta]2-2 d \[CapitalDelta]1 \[CapitalDelta]2) \[Xi]^(1-n) CC[3-n+\[CapitalDelta]1,1-n+\[CapitalDelta]2])/(d (-1+d-\[Delta]) (d-\[Delta]) (-1+\[Delta]) \[Delta])+(32 (-1+d) (-2+n-\[CapitalDelta]1) (-2+n-\[CapitalDelta]2) (-1+n-\[CapitalDelta]2) (n-\[CapitalDelta]2) \[Eta] \[Xi]^(2-n) CC[3-n+\[CapitalDelta]1,3-n+\[CapitalDelta]2])/(d (-1+d-\[Delta]) (d-\[Delta]) (-1+\[Delta]) \[Delta])+(16 (-1+d) (-3+n-\[CapitalDelta]1) (-2+n-\[CapitalDelta]1) (-1+n-\[CapitalDelta]2) (n-\[CapitalDelta]2) \[Xi]^(2-n) CC[4-n+\[CapitalDelta]1,2-n+\[CapitalDelta]2])/(d (-1+d-\[Delta]) (d-\[Delta]) (-1+\[Delta]) \[Delta]))
	, {n, 1, (\[CapitalDelta]1+\[CapitalDelta]2-\[Delta]+2)/2}]
]
EDecomp[\[CapitalDelta]_, \[CapitalDelta]_, d_, 2, d_, p_] := 
	Expand @ Normal @ Series[EDecomp[\[CapitalDelta]+\[Epsilon], \[CapitalDelta]+\[Epsilon], d+2\[Epsilon], 2, d, p], {\[Epsilon], 0, 0}]


(* ::Subsubsection:: *)
(*Example in the text*)


EDecomp[2, 2, 4, 2, 4, 1] /. CC[3,1] -> CC[1,3]
EDecomp[3, 2, 5, 2, 4, 1] /. CC[3,2] -> CC[2,3]




